The Development of Energy-Recovery Linacs

Energy-recovery linacs (ERLs) have been emphasised by the recent (2020) update of the European Strategy for Particle Physics as one of the most promising technologies for the accelerator base of future high-energy physics. The current paper has been written as a base document to support and specify details of the recently published European roadmap for the development of energy-recovery linacs. The paper summarises the previous achievements on ERLs and the status of the field and its basic technology items. The main possible future contributions and applications of ERLs to particle and nuclear physics as well as industrial developments are presented. The paper includes a vision for the further future, beyond 2030, as well as a comparative data base for the main existing and forthcoming ERL facilities. A series of continuous innovations, such as on intense electron sources or high-quality superconducting cavity technology, will massively contribute to the development of accelerator physics at large. Industrial applications are potentially revolutionary and may carry the development of ERLs much further, establishing another shining example of the impact of particle physics on society and its technical foundation with a special view on sustaining nature.

==> figures/cebaf_1pass_55mev_wirescan.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "9f403346",
   "metadata": {},
   "outputs": [],
   "source": [
    "from adaptive import Learner1D, runner\n",
    "from adaptive.learner.learner1D import curvature_loss_function\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy import optimize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "549e7535",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.loadtxt(\"cebaf_1pass_55mev_wirescan.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "599b37aa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  5.74717931 -48.18231017   0.96044874   7.23356741 -34.41679858\n",
      "   0.85391621]\n"
     ]
    }
   ],
   "source": [
    "def fitfunc(x, a1, x1, sigma1, a2, x2, sigma2):\n",
    "    return 0.5 + 10000 * a1 * np.exp(-0.5 * (x-x1)**2/sigma1**2) + 10000 * a2 * np.exp(-0.5 * (x-x2)**2/sigma2**2)\n",
    "\n",
    "p0 = [5, -48, 1, 6, -35, 1]\n",
    "popt, covp = optimize.curve_fit(fitfunc, data[:, 0], data[:, 1], p0)\n",
    "print (popt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "e5b07875",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(254, 2)\n",
      "(251, 2)\n"
     ]
    }
   ],
   "source": [
    "def interpolate_data(a1, x1, sigma1):\n",
    "    def plotfunc(x, a1, x1, sigma1):\n",
    "        return 0.5 + 10000 * a1 * np.exp(-0.5 * (x-x1)**2/sigma1**2)\n",
    "    \n",
    "    learner = Learner1D(lambda x : np.log(plotfunc(x, a1, x1, sigma1)), (-66, -19), loss_per_interval=curvature_loss_function())\n",
    "    goal = lambda x : x.loss() < 1e-3\n",
    "    runner.simple(learner, goal)\n",
    "    \n",
    "    plot_data = np.array(list(learner.data.items()))\n",
    "    sorted_data = plot_data[np.argsort(plot_data[:, 0])]\n",
    "    sorted_data[:, 1] = np.exp(sorted_data[:, 1])\n",
    "    \n",
    "    print (sorted_data.shape)\n",
    "    return sorted_data\n",
    "\n",
    "fit1 = interpolate_data(popt[0], popt[1], popt[2])\n",
    "fit2 = interpolate_data(popt[3], popt[4], popt[5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "1fe974ac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(15, 10))\n",
    "plt.semilogy(data[:,0], data[:,1], '.')\n",
    "plt.semilogy(fit1[:,0], fit1[:,1], '-')\n",
    "plt.semilogy(fit2[:,0], fit2[:,1], '-')\n",
    "\n",
    "np.savetxt(\"cebaf_1pass_55mev_wirescan.f1\", fit1)\n",
    "np.savetxt(\"cebaf_1pass_55mev_wirescan.f2\", fit2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/hype_cycle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "3de3fc7e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy import interpolate\n",
    "import matplotlib.pyplot as plt\n",
    "from adaptive import Learner1D, runner\n",
    "from adaptive.learner.learner1D import curvature_loss_function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "4b092a11",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(356, 2)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.array([\n",
    "    [0, 0],\n",
    "    [0.5, 0.15],\n",
    "    [1, 0.5],\n",
    "    [2, 1],\n",
    "    [4, 0.2],\n",
    "    [5, 0.3],\n",
    "    [8, 0.55],\n",
    "    [9, 0.56]\n",
    "])\n",
    "spl = interpolate.InterpolatedUnivariateSpline(data[:, 0], data[:, 1], k=2)\n",
    "\n",
    "learner = Learner1D(lambda x : spl(x), (0, 9), loss_per_interval=curvature_loss_function())\n",
    "goal = lambda x : x.loss() < 1e-3\n",
    "runner.simple(learner, goal)\n",
    "    \n",
    "plot_data = np.array(list(learner.data.items()))\n",
    "sorted_data = plot_data[np.argsort(plot_data[:, 0])]\n",
    "\n",
    "plt.figure()\n",
    "plt.plot(sorted_data[:,0], sorted_data[:,1], '.')\n",
    "\n",
    "print (sorted_data.shape)\n",
    "np.savetxt(\"hype_cycle.dat\", sorted_data)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

